Rationale for the Extrapolation Procedure in Selected Configuration Interaction

Selected configuration interaction (SCI) methods have emerged as state-of-the-art methodologies for achieving high accuracy and generating benchmark reference data for ground and excited states in small molecular systems. However, their precision relies heavily on extrapolation procedures to produce a final estimate of the exact result. Using the structure of the exact electronic energy landscape, we provide a rationale for the common linear extrapolation of the variational energy as a function of the second-order perturbative correction. In particular, we demonstrate that the energy gap and the coupling between the so-called internal and external spaces are the key factors determining the rate at which the linear regime is reached. Starting from first principles, we also derive a new non-linear extrapolation formula that improves the post-processing of data generated from SCI methods and can be applied to both ground- and excited-state energies.

==> anc/benzene_oo_fig1.txt <==
N_det        Evar             Ept2            Err Ept2      Erpt2           Err Ept2 
         1   -230.7192672531  -0.9804196832   0.0000000000  -0.6659930542   0.0000000000
         5   -230.7697128202  -0.8712532750   0.0000000000  -0.6325109835   0.0000000000
        10   -230.8283610332  -0.7675777676   0.0000000000  -0.5839121468   0.0000000000
        20   -230.9027721511  -0.6412346310   0.0000000000  -0.5143556360   0.0000000000
        40   -230.9478548721  -0.5857058982   0.0000000000  -0.4803539348   0.0000000000
        80   -230.9838709560  -0.5395782275   0.0000000000  -0.4523469852   0.0000000000
       160   -231.0291966475  -0.4765176912   0.0000000000  -0.4114772340   0.0000000000
       320   -231.0774965022  -0.4223077952   0.0000000000  -0.3731025455   0.0000000000
       640   -231.1241834261  -0.3742045607   0.0000000000  -0.3372912865   0.0000000000
      1280   -231.1749482082  -0.3248574931   0.0002482785  -0.2980358233   0.0002277795
      2560   -231.2284348711  -0.2753340693   0.0001785259  -0.2568060972   0.0001665124
      5120   -231.2809053751  -0.2295900592   0.0001839415  -0.2172511099   0.0001740559
     10240   -231.3267308860  -0.1910559848   0.0003433965  -0.1830251656   0.0003289622
     20480   -231.3654509258  -0.1592632580   0.0002368392  -0.1540400441   0.0002290718
     40960   -231.3952221255  -0.1356649370   0.0002493507  -0.1320985509   0.0002427957
     81920   -231.4180253689  -0.1189312701   0.0002261120  -0.1163171357   0.0002211420
    163840   -231.4369465935  -0.1038903079   0.0002072092  -0.1019655903   0.0002033703
    327680   -231.4534423939  -0.0916523332   0.0001807742  -0.0902017916   0.0001779131
    655360   -231.4681491293  -0.0810488693   0.0001608621  -0.0799486444   0.0001586784
   1310720   -231.4814914671  -0.0711982904   0.0001414968  -0.0703725761   0.0001398558
   2621440   -231.4938012691  -0.0625089480   0.0001248636  -0.0618896807   0.0001236266
   5242880   -231.5051839405  -0.0542673620   0.0001083215  -0.0538131575   0.0001074149
  10485760   -231.5156589406  -0.0469831105   0.0000919400  -0.0466516587   0.0000912914
  20971520   -231.5252061140  -0.0406298392   0.0000791195  -0.0403887454   0.0000786500
  41943040   -231.5337886859  -0.0346957844   0.0000668061  -0.0345247390   0.0000664767
  83886080   -231.5413391318  -0.0256659821   0.0001461668  -0.0294457584   0.0001455696


==> anc/benzene_oo_pt2_linfit_fig7a.txt <==
#  Efci      Err  
4  -863.024  0.423516  
5  -862.890  0.265741  
6  -862.360  0.382736  
7  -862.083  0.338797  
8  -861.711  0.369902  
9  -861.475  0.346086  
10 -861.242  0.339266  
11 -860.804  0.427242  
12 -860.567  0.408573  
13 -860.166  0.426232  
14 -859.844  0.458729  
15 -858.853  0.542090  
16 -858.161  0.574213  
17 -857.762  0.610323  


==> anc/benzene_oo_pt2_linfit_fig7b.txt <==
#   Efci      Err      
1   -862.890  0.265741  
2   -862.301  0.478926  
3   -861.643  0.618315  
4   -860.026  0.380089  
5   -859.460  0.296718  
6   -859.277  0.391463  
7   -857.011  1.05262   
8   -856.875  1.15053   
9   -855.568  0.992298  
10  -854.288  1.38382   
12  -852.221  1.40838   
13  -849.186  0.530749  
14  -846.829  1.33059   


==> anc/benzene_oo_pt2_nonlinfit_fig7a.txt <==
#  Efci      Err  
4  -863.483  4.88378   
5  -864.848  2.52998   
6  -865.029  1.60563   
7  -864.682  1.02514   
8  -864.807  0.705009  
9  -864.278  0.586984  
10 -863.928  0.484445  
11 -864.177  0.395124  
12 -863.554  0.453234  
13 -863.136  0.398780  
14 -862.954  0.346105  
15 -862.500  0.306964  
16 -862.113  0.319680  
17 -861.880  0.310889  


==> anc/benzene_oo_pt2_nonlinfit_fig7b.txt <==
#   Efci      Err      
1  -864.807  0.705009  
2  -864.385  0.722235  
3  -863.886  0.983407  
4  -863.031  0.916911  
5  -861.213  1.46633   
6  -861.089  1.57987   
7  -860.423  1.63741   
8  -860.227  1.48231   
9  -858.278  1.41204   
10 -858.530  1.42468   


==> anc/benzene_oo_pt2_quadfit_fig7a.txt <==
#  Efci      Err  
4  -860.788	2.23045 
5  -862.601	1.31992
6  -864.34	1.16744
7  -864.246	0.75393 
8  -864.422	0.535383
9  -864.101	0.438592
10 -863.866	0.364341
11 -864.052	0.30535
12 -864.052	0.30535
13 -863.336	0.32153
14 -863.131	0.284109
15 -863.131	0.284109
16 -862.626	0.27354
17 -862.429	0.268747


==> anc/benzene_oo_pt2_quadfit_fig7b.txt <==
#   Efci      Err      
1  -864.792	0.695011 
2  -864.368	0.714617 
3  -863.866	0.974159
4  -863.017	0.90442
5  -861.205	1.45917
6  -861.011	1.57084
7  -860.413	1.6263 
8  -860.209	1.47131
9  -858.263	1.40402
10 -858.502	1.4121 


==> anc/water_pt2_fig8a.txt <==
# N_det     Evar         Ept2          Err Ept2  
      1  -76.02670280  -0.25639665     0.00000000   
      9  -76.05230610  -0.21347605     0.00000000   
     19  -76.06782524  -0.19277271     0.00000000   
     41  -76.08491636  -0.16971978     0.00000000   
     86  -76.10799957  -0.14145608     0.00000000   
    175  -76.13449342  -0.11056994     0.00000000   
    351  -76.16656243  -0.07544816     0.00000000   
    703  -76.20169828  -0.03984198     0.00000000   
   1411  -76.22682970  -0.01509548     0.00000000   
   2834  -76.23231725  -0.00948551     0.00000000   
   5702  -76.23415094  -0.00758734     0.00000150   
  11410  -76.23596041  -0.00575344     0.00000152   
  22836  -76.23749725  -0.00419911     0.00000187   
  45674  -76.23890345  -0.00278916     0.00000136   
  91407  -76.24012732  -0.00157808     0.00000130


==> anc/water_pt2_linfit_fig8b.txt <==
#  Efci      Err  
1  -214.996	0.00902668
2  -214.951	0.0139028
3  -214.904	0.0153184
4  -215.011	0.0734632
5  -215.059	0.0737107
6  -214.982	0.180399
7  -214.659	0.512464
8  -211.364	1.35334
9  -204.07	1.93264
10 -196.426	2.21704


==> anc/water_pt2_nonlinfit_fig8b.txt <==
#  Efci      Err  
1 -215.028	0.00622516 
2 -215.014	0.0113462  
3 -214.951	0.0319883  
4 -214.79	0.0426991  
5 -215.009	0.178749   
6 -215.385	0.250068   
7 -216.029	0.149374   
8 -216.91	0.264439   
9 -216.192	0.798461   
10 -216.146	2.36272	   


==> anc/water_pt2_quadfit_fig8b.txt <==
#  Efci      Err  
1 -215.028	0.00622516
2 -215.014	0.0113462 
3 -214.951	0.0319883 
4 -214.79	0.0426991 
5 -215.009	0.178749  
6 -215.385	0.250068  
7 -216.029	0.149374  
8 -216.91	0.264439  
9 -216.192	0.798461  
10 -216.146	2.36272	  

